Discovery and Early Evolution of ASASSN-19bt, the First TDE Detected by TESS

We present the discovery and early evolution of ASASSN-19bt, a tidal disruption event (TDE) discovered by the All-Sky Automated Survey for Supernovae (ASAS-SN) at a distance of $d\simeq115$ Mpc and the first TDE to be detected by TESS. As the TDE is located in the TESS Continuous Viewing Zone, our dataset includes 30-minute cadence observations starting on 2018 July 25, and we precisely measure that the TDE begins to brighten $\sim8.3$ days before its discovery. Our dataset also includes 18 epochs of Swift UVOT and XRT observations, 2 epochs of XMM-Newton observations, 13 spectroscopic observations, and ground data from the Las Cumbres Observatory telescope network, spanning from 32 days before peak through 37 days after peak. ASASSN-19bt thus has the most detailed pre-peak dataset for any TDE. The TESS light curve indicates that the transient began to brighten on 2019 January 21.6 and that for the first 15 days its rise was consistent with a flux $\propto t^2$ power-law model. The optical/UV emission is well-fit by a blackbody SED, and ASASSN-19bt exhibits an early spike in its luminosity and temperature roughly 32 rest-frame days before peak and spanning up to 14 days that has not been seen in other TDEs, possibly because UV observations were not triggered early enough to detect it. It peaked on 2019 March 04.9 at a luminosity of $L\simeq1.3\times10^{44}$ ergs s$^{-1}$ and radiated $E\simeq3.2\times10^{50}$ ergs during the 41-day rise to peak. X-ray observations after peak indicate a softening of the hard X-ray emission prior to peak, reminiscent of the hard/soft states in X-ray binaries.

==> anc/table2_photometry_mr.txt <==
Title: Discovery and Early Evolution of ASASSN-19bt, the First TDE Detected by TESS
Authors: Thomas W.-S. Holoien et al.
Table: Table 2 - Host-Subtracted Photometry of ASASSN-19bt
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label      Explanations
--------------------------------------------------------------------------------
   1- 19 A19    d       MJD        MJD or Combined MJD Range (1)
  21- 24 A4     ---     Filter     Photometric Filter
  26- 36 A11    mag     Magnitude  Magnitude and Uncertainty or 3-sigma Upper Limit (2,3)
  38- 45 A8     ---     Telescope  Telescope or Observatory Used for Observation (4)
--------------------------------------------------------------------------------
Note (1):   A range of MJDs indicates the MJD range of all observations combined to obtain a single magnitude measurement
Note (2):   All magnitudes are in the AB system and have been corrected for Galactic extinction
Note (3):   TESS data has been binned in 2-hour bins, as described in Section 2.3, with the MJD at the center of the bin given in Column 1
Note (4):   The Telescope column indicates the source of the data in each epoch: "ASAS-SN" is used for ASAS-SN survey data, "TESS" is used for TESS data, "LCOGT_1m" is used for data from the Las Cumbres Observatory 1-m telescopes, and "Swift" is used for Swift UVOT data.
--------------------------------------------------------------------------------
58491.657           TESS >18.84 ---  TESS     
58491.741           TESS >20.48 ---  TESS     
58491.824           TESS >19.10 ---  TESS     
58491.907           TESS >20.06 ---  TESS     
58491.991           TESS >19.33 ---  TESS     
58492.074           TESS >19.27 ---  TESS     
58492.157           TESS >18.87 ---  TESS     
58492.241           TESS >19.04 ---  TESS     
58492.324           TESS >18.66 ---  TESS     
58492.407           TESS >18.88 ---  TESS     
58492.491           TESS >19.53 ---  TESS     
58492.574           TESS >19.43 ---  TESS     
58492.657           TESS >19.77 ---  TESS     
58492.824           TESS >19.63 ---  TESS     
58492.907           TESS >18.94 ---  TESS     
58492.991           TESS >18.92 ---  TESS     
58493.074           TESS >19.53 ---  TESS     
58493.157           TESS >19.35 ---  TESS     
58493.241           TESS >20.16 ---  TESS     
58493.324           TESS >18.89 ---  TESS     
58493.407           TESS >18.90 ---  TESS     
58493.491           TESS >18.88 ---  TESS     
58493.574           TESS >19.54 ---  TESS     
58493.657           TESS >19.52 ---  TESS     
58493.741           TESS >19.17 ---  TESS     
58493.824           TESS >19.51 ---  TESS     
58493.907           TESS >18.66 ---  TESS     
58493.991           TESS >18.79 ---  TESS     
58494.074           TESS >18.70 ---  TESS     
58494.157           TESS >19.46 ---  TESS     
58494.241           TESS >19.73 ---  TESS     
58494.345           TESS >19.31 ---  TESS     
58494.428           TESS >19.24 ---  TESS     
58494.511           TESS >19.45 ---  TESS     
58494.595           TESS >18.94 ---  TESS     
58494.678           TESS >19.07 ---  TESS     
58494.761           TESS >20.09 ---  TESS     
58494.845           TESS >19.81 ---  TESS     
58494.928           TESS >19.49 ---  TESS     
58495.011           TESS >19.18 ---  TESS     
58495.095           TESS >19.39 ---  TESS     
58495.178           TESS >19.09 ---  TESS     
58495.261           TESS >19.52 ---  TESS     
58495.345           TESS >19.08 ---  TESS     
58495.428           TESS >19.75 ---  TESS     
58495.511           TESS >20.88 ---  TESS     
58495.595           TESS >19.01 ---  TESS     
58495.678           TESS >18.72 ---  TESS     
58495.761           TESS >18.80 ---  TESS     
58495.845           TESS >19.48 ---  TESS     
58495.928           TESS >18.94 ---  TESS     
58496.011           TESS >19.39 ---  TESS     
58496.095           TESS >19.48 ---  TESS     
58496.178           TESS >18.91 ---  TESS     
58496.261           TESS >19.27 ---  TESS     
58496.345           TESS >20.30 ---  TESS     
58496.428           TESS >19.05 ---  TESS     
58496.511           TESS >19.05 ---  TESS     
58496.595           TESS >19.66 ---  TESS     
58496.678           TESS >19.59 ---  TESS     
58496.761           TESS >19.76 ---  TESS     
58496.845           TESS >19.31 ---  TESS     
58496.928           TESS >19.97 ---  TESS     
58497.011           TESS >19.26 ---  TESS     
58497.095           TESS >19.90 ---  TESS     
58497.178           TESS >19.24 ---  TESS     
58497.262           TESS >20.06 ---  TESS     
58497.345           TESS >19.13 ---  TESS     
58497.439           TESS >19.22 ---  TESS     
58497.532           TESS >19.80 ---  TESS     
58497.699           TESS >19.40 ---  TESS     
58497.782           TESS >19.72 ---  TESS     
58497.866           TESS >19.29 ---  TESS     
58497.949           TESS >20.53 ---  TESS     
58498.032           TESS >20.13 ---  TESS     
58498.116           TESS >19.52 ---  TESS     
58498.199           TESS >19.74 ---  TESS     
58498.282           TESS >20.13 ---  TESS     
58498.366           TESS >19.11 ---  TESS     
58498.449           TESS >19.17 ---  TESS     
58498.532           TESS >19.80 ---  TESS     
58498.616           TESS >19.40 ---  TESS     
58498.699           TESS >19.29 ---  TESS     
58498.866           TESS >19.60 ---  TESS     
58498.949           TESS >19.22 ---  TESS     
58499.032           TESS >18.81 ---  TESS     
58499.116           TESS >19.04 ---  TESS     
58499.199           TESS >18.81 ---  TESS     
58499.282           TESS >18.75 ---  TESS     
58499.366           TESS >19.61 ---  TESS     
58499.449           TESS >19.03 ---  TESS     
58499.532           TESS >19.34 ---  TESS     
58499.616           TESS >19.69 ---  TESS     
58499.699           TESS >19.43 ---  TESS     
58499.782           TESS >19.54 ---  TESS     
58499.866           TESS >19.18 ---  TESS     
58499.949           TESS >19.12 ---  TESS     
58500.032           TESS >19.03 ---  TESS     
58500.116           TESS >18.86 ---  TESS     
58500.199           TESS >18.99 ---  TESS     
58500.282           TESS >19.61 ---  TESS     
58500.366           TESS >19.29 ---  TESS     
58500.449           TESS >20.09 ---  TESS     
58500.543           TESS >18.89 ---  TESS     
58500.637           TESS >19.34 ---  TESS     
58500.720           TESS >19.40 ---  TESS     
58500.803           TESS >19.12 ---  TESS     
58500.887           TESS >19.32 ---  TESS     
58500.970           TESS >19.31 ---  TESS     
58501.053           TESS >19.28 ---  TESS     
58501.137           TESS >19.24 ---  TESS     
58501.220           TESS >18.84 ---  TESS     
58501.303           TESS >19.06 ---  TESS     
58501.387           TESS >19.26 ---  TESS     
58501.470           TESS >18.94 ---  TESS     
58501.553           TESS >19.35 ---  TESS     
58501.637           TESS >19.51 ---  TESS     
58501.720           TESS >19.16 ---  TESS     
58501.803           TESS >19.99 ---  TESS     
58501.887           TESS >19.14 ---  TESS     
58501.970           TESS >18.63 ---  TESS     
58502.053           TESS >19.31 ---  TESS     
58502.137           TESS >18.83 ---  TESS     
58502.220           TESS >19.61 ---  TESS     
58502.303           TESS >19.20 ---  TESS     
58502.387           TESS >18.50 ---  TESS     
58502.470           TESS >19.19 ---  TESS     
58504.532           TESS >18.87 ---  TESS     
58504.616           TESS >18.83 ---  TESS     
58504.699           TESS >19.85 ---  TESS     
58504.782           TESS >18.92 ---  TESS     
58504.866           TESS >19.04 ---  TESS     
58504.949           TESS >19.50 ---  TESS     
58505.032           TESS >19.03 ---  TESS     
58505.116           TESS >19.96 ---  TESS     
58505.199           TESS >20.31 ---  TESS     
58505.282           TESS >19.25 ---  TESS     
58505.366           TESS >18.88 ---  TESS     
58505.449           TESS >20.24 ---  TESS     
58505.532           TESS >19.18 ---  TESS     
58505.616           TESS >19.98 ---  TESS     
58505.699           TESS >18.85 ---  TESS     
58505.782           TESS >19.16 ---  TESS     
58505.876           TESS >18.74 ---  TESS     
58505.970           TESS 19.76 0.32  TESS     
58506.053           TESS >19.30 ---  TESS     
58506.137           TESS >19.44 ---  TESS     
58506.220           TESS >18.81 ---  TESS     
58506.303           TESS >20.25 ---  TESS     
58506.387           TESS >19.14 ---  TESS     
58506.470           TESS >19.86 ---  TESS     
58506.553           TESS >19.04 ---  TESS     
58506.637           TESS >19.12 ---  TESS     
58506.720           TESS >19.26 ---  TESS     
58506.803           TESS >19.15 ---  TESS     
58506.887           TESS >18.81 ---  TESS     
58506.970           TESS 19.59 0.27  TESS     
58507.053           TESS >19.57 ---  TESS     
58507.137           TESS 19.85 0.35  TESS     
58507.220           TESS >19.38 ---  TESS     
58507.303           TESS >19.20 ---  TESS     
58507.407           TESS >19.73 ---  TESS     
58507.491           TESS >18.57 ---  TESS     
58507.574           TESS 19.46 0.24  TESS     
58507.657           TESS 19.70 0.30  TESS     
58507.741           TESS 19.45 0.24  TESS     
58507.824           TESS 19.59 0.27  TESS     
58507.907           TESS 19.57 0.27  TESS     
58507.991           TESS >18.88 ---  TESS     
58508.074           TESS 19.66 0.29  TESS     
58508.157           TESS 19.63 0.28  TESS     
58508.241           TESS 19.62 0.28  TESS     
58508.324           TESS 19.40 0.23  TESS     
58508.407           TESS 19.33 0.22  TESS     
58508.491           TESS 19.35 0.22  TESS     
58508.574           TESS 19.28 0.21  TESS     
58508.657           TESS 19.42 0.23  TESS     
58508.741           TESS 19.03 0.16  TESS     
58508.824           TESS 19.09 0.17  TESS     
58508.907           TESS 19.22 0.19  TESS     
58508.991           TESS 19.15 0.18  TESS     
58509.074           TESS 19.20 0.19  TESS     
58509.157           TESS 19.34 0.22  TESS     
58509.241           TESS 18.86 0.14  TESS     
58509.324           TESS 19.29 0.21  TESS     
58509.407           TESS 19.09 0.17  TESS     
58509.491           TESS 19.20 0.19  TESS     
58509.574           TESS 18.88 0.14  TESS     
58509.657           TESS 18.87 0.14  TESS     
58509.741           TESS 18.75 0.13  TESS     
58509.824           TESS 18.66 0.12  TESS     
58509.907           TESS 18.88 0.14  TESS     
58509.991           TESS 18.62 0.11  TESS     
58510.074           TESS 18.80 0.13  TESS     
58510.157           TESS 18.78 0.13  TESS     
58510.241           TESS 18.58 0.11  TESS     
58510.324           TESS 18.51 0.10  TESS     
58510.407           TESS 18.65 0.12  TESS     
58510.501           TESS 18.40 0.09  TESS     
58510.595           TESS 18.66 0.12  TESS     
58510.678           TESS 18.41 0.09  TESS     
58510.762           TESS 18.67 0.12  TESS     
58510.845           TESS 18.64 0.11  TESS     
58510.928           TESS 18.34 0.09  TESS     
58511.012           TESS 18.45 0.10  TESS     
58511.095           TESS 18.45 0.10  TESS     
58511.178           TESS 18.46 0.10  TESS     
58511.262           TESS 18.30 0.08  TESS     
58511.345           TESS 18.13 0.07  TESS     
58511.428           TESS 18.46 0.10  TESS     
58511.512           TESS 18.30 0.08  TESS     
58511.595           TESS 18.09 0.07  TESS     
58511.678           TESS 18.27 0.08  TESS     
58511.762           TESS 18.24 0.08  TESS     
58511.845           TESS 18.15 0.07  TESS     
58511.928           TESS 18.19 0.08  TESS     
58512.012           TESS 18.13 0.07  TESS     
58512.095           TESS 18.02 0.06  TESS     
58512.178           TESS 18.12 0.07  TESS     
58512.262           TESS 18.09 0.07  TESS     
58512.345           TESS 18.04 0.07  TESS     
58512.428           TESS 18.03 0.07  TESS     
58512.512           TESS 17.91 0.06  TESS     
58512.595           TESS 17.96 0.06  TESS     
58512.678           TESS 18.00 0.06  TESS     
58512.762           TESS 17.91 0.06  TESS     
58512.845           TESS 17.84 0.05  TESS     
58512.928           TESS 17.95 0.06  TESS     
58513.012           TESS 17.93 0.06  TESS     
58513.095           TESS 17.70 0.05  TESS     
58513.178           TESS 17.71 0.05  TESS     
58513.262           TESS 17.86 0.06  TESS     
58513.345           TESS 17.65 0.05  TESS     
58513.428           TESS 17.67 0.05  TESS     
58513.512           TESS 17.66 0.05  TESS     
58513.605           TESS 17.71 0.05  TESS     
58513.699           TESS 17.63 0.04  TESS     
58513.783           TESS 17.63 0.05  TESS     
58513.866           TESS 17.54 0.04  TESS     
58513.949           TESS 17.52 0.04  TESS     
58514.033           TESS 17.54 0.04  TESS     
58514.116           TESS 17.55 0.04  TESS     
58514.199           TESS 17.53 0.04  TESS     
58514.283           TESS 17.51 0.04  TESS     
58514.366           TESS 17.47 0.04  TESS     
58514.449           TESS 17.41 0.04  TESS     
58514.533           TESS 17.49 0.04  TESS     
58514.616           TESS 17.39 0.04  TESS     
58514.699           TESS 17.39 0.04  TESS     
58514.783           TESS 17.44 0.04  TESS     
58514.866           TESS 17.30 0.03  TESS     
58514.949           TESS 17.38 0.04  TESS     
58515.033           TESS 17.30 0.03  TESS     
58515.116           TESS 17.30 0.03  TESS     
58515.199           TESS 17.29 0.03  TESS     
58515.283           TESS 17.26 0.03  TESS     
58515.366           TESS 17.31 0.03  TESS     
58515.449           TESS 17.22 0.03  TESS     
58515.533           TESS 17.26 0.03  TESS     
58517.866           TESS 16.82 0.06  TESS     
58517.949           TESS 16.77 0.05  TESS     
58518.032           TESS 16.78 0.05  TESS     
58518.116           TESS 16.74 0.04  TESS     
58518.199           TESS 16.75 0.04  TESS     
58518.282           TESS 16.70 0.03  TESS     
58518.366           TESS 16.72 0.03  TESS     
58518.449           TESS 16.77 0.03  TESS     
58518.532           TESS 16.70 0.02  TESS     
58518.616           TESS 16.72 0.02  TESS     
58518.699           TESS 16.68 0.02  TESS     
58518.782           TESS 16.65 0.02  TESS     
58518.866           TESS 16.67 0.02  TESS     
58518.949           TESS 16.63 0.02  TESS     
58519.064           TESS 16.64 0.02  TESS     
58519.157           TESS 16.59 0.02  TESS     
58519.241           TESS 16.64 0.02  TESS     
58519.324           TESS 16.57 0.02  TESS     
58519.407           TESS 16.57 0.02  TESS     
58519.491           TESS 16.58 0.02  TESS     
58519.574           TESS 16.53 0.02  TESS     
58519.657           TESS 16.53 0.02  TESS     
58519.741           TESS 16.55 0.02  TESS     
58519.824           TESS 16.51 0.02  TESS     
58519.907           TESS 16.52 0.02  TESS     
58520.001           TESS 16.54 0.02  TESS     
58520.095           TESS 16.50 0.02  TESS     
58520.178           TESS 16.51 0.02  TESS     
58520.261           TESS 16.48 0.02  TESS     
58520.345           TESS 16.49 0.02  TESS     
58520.428           TESS 16.45 0.02  TESS     
58520.511           TESS 16.43 0.02  TESS     
58520.605           TESS 16.43 0.02  TESS     
58520.699           TESS 16.44 0.02  TESS     
58520.782           TESS 16.42 0.02  TESS     
58520.866           TESS 16.43 0.02  TESS     
58520.949           TESS 16.41 0.02  TESS     
58521.032           TESS 16.41 0.02  TESS     
58521.126           TESS 16.38 0.01  TESS     
58521.220           TESS 16.38 0.01  TESS     
58521.303           TESS 16.38 0.01  TESS     
58521.386           TESS 16.37 0.01  TESS     
58521.470           TESS 16.36 0.01  TESS     
58521.553           TESS 16.35 0.01  TESS     
58521.636           TESS 16.34 0.01  TESS     
58521.720           TESS 16.33 0.01  TESS     
58521.803           TESS 16.32 0.01  TESS     
58521.886           TESS 16.30 0.01  TESS     
58521.970           TESS 16.32 0.01  TESS     
58522.053           TESS 16.30 0.01  TESS     
58522.136           TESS 16.29 0.01  TESS     
58522.220           TESS 16.29 0.01  TESS     
58522.303           TESS 16.30 0.01  TESS     
58522.386           TESS 16.28 0.01  TESS     
58522.470           TESS 16.26 0.01  TESS     
58522.553           TESS 16.24 0.01  TESS     
58522.636           TESS 16.26 0.01  TESS     
58522.720           TESS 16.24 0.01  TESS     
58522.803           TESS 16.23 0.01  TESS     
58522.886           TESS 16.21 0.01  TESS     
58522.970           TESS 16.22 0.01  TESS     
58523.053           TESS 16.20 0.01  TESS     
58523.147           TESS 16.17 0.01  TESS     
58523.241           TESS 16.16 0.01  TESS     
58523.324           TESS 16.14 0.01  TESS     
58523.407           TESS 16.12 0.01  TESS     
58523.491           TESS 16.12 0.01  TESS     
58523.574           TESS 16.15 0.01  TESS     
58523.657           TESS 16.11 0.01  TESS     
58523.741           TESS 16.10 0.01  TESS     
58523.824           TESS 16.13 0.01  TESS     
58523.907           TESS 16.11 0.01  TESS     
58523.991           TESS 16.11 0.01  TESS     
58524.074           TESS 16.10 0.01  TESS     
58524.157           TESS 16.08 0.01  TESS     
58524.241           TESS 16.05 0.01  TESS     
58524.324           TESS 16.05 0.01  TESS     
58524.407           TESS 16.05 0.01  TESS     
58524.491           TESS 16.03 0.01  TESS     
58524.574           TESS 16.02 0.01  TESS     
58524.657           TESS 16.03 0.01  TESS     
58524.741           TESS 15.99 0.01  TESS     
58524.824           TESS 15.99 0.01  TESS     
58524.907           TESS 15.98 0.01  TESS     
58524.991           TESS 15.98 0.01  TESS     
58525.074           TESS 15.96 0.01  TESS     
58525.157           TESS 15.96 0.01  TESS     
58525.241           TESS 15.94 0.01  TESS     
58525.324           TESS 15.94 0.01  TESS     
58525.407           TESS 15.93 0.01  TESS     
58525.491           TESS 15.93 0.01  TESS     
58525.574           TESS 15.91 0.01  TESS     
58525.657           TESS 15.89 0.01  TESS     
58525.741           TESS 15.90 0.01  TESS     
58525.824           TESS 15.87 0.01  TESS     
58525.907           TESS 15.88 0.01  TESS     
58525.991           TESS 15.87 0.01  TESS     
58526.074           TESS 15.87 0.01  TESS     
58526.157           TESS 15.84 0.01  TESS     
58526.251           TESS 15.84 0.01  TESS     
58526.345           TESS 15.84 0.01  TESS     
58526.428           TESS 15.83 0.01  TESS     
58526.512           TESS 15.82 0.01  TESS     
58526.595           TESS 15.82 0.01  TESS     
58526.678           TESS 15.81 0.01  TESS     
58526.762           TESS 15.82 0.01  TESS     
58526.845           TESS 15.79 0.01  TESS     
58526.928           TESS 15.79 0.01  TESS     
58527.012           TESS 15.77 0.01  TESS     
58527.095           TESS 15.78 0.01  TESS     
58527.178           TESS 15.78 0.01  TESS     
58527.262           TESS 15.75 0.01  TESS     
58527.345           TESS 15.75 0.01  TESS     
58527.428           TESS 15.75 0.01  TESS     
58527.512           TESS 15.74 0.01  TESS     
58527.595           TESS 15.74 0.01  TESS     
58527.678           TESS 15.74 0.01  TESS     
58527.762           TESS 15.71 0.01  TESS     
58527.845           TESS 15.72 0.01  TESS     
58527.928           TESS 15.70 0.01  TESS     
58528.012           TESS 15.70 0.01  TESS     
58528.095           TESS 15.68 0.01  TESS     
58528.178           TESS 15.67 0.01  TESS     
58528.262           TESS 15.69 0.01  TESS     
58528.345           TESS 15.68 0.01  TESS     
58528.428           TESS 15.68 0.01  TESS     
58528.512           TESS 15.67 0.01  TESS     
58536.532           TESS 15.27 0.01  TESS     
58536.616           TESS 15.27 0.01  TESS     
58536.699           TESS 15.26 0.01  TESS     
58536.782           TESS 15.26 0.01  TESS     
58536.866           TESS 15.26 0.01  TESS     
58536.949           TESS 15.25 0.01  TESS     
58537.032           TESS 15.25 0.01  TESS     
58537.116           TESS 15.25 0.01  TESS     
58537.199           TESS 15.23 0.01  TESS     
58537.282           TESS 15.24 0.01  TESS     
58537.366           TESS 15.24 0.01  TESS     
58537.449           TESS 15.24 0.01  TESS     
58537.532           TESS 15.23 0.01  TESS     
58537.616           TESS 15.23 0.01  TESS     
58537.699           TESS 15.22 0.01  TESS     
58537.782           TESS 15.23 0.01  TESS     
58537.866           TESS 15.22 0.01  TESS     
58537.949           TESS 15.22 0.01  TESS     
58538.032           TESS 15.21 0.01  TESS     
58538.116           TESS 15.22 0.01  TESS     
58538.199           TESS 15.22 0.01  TESS     
58538.282           TESS 15.21 0.01  TESS     
58538.366           TESS 15.21 0.01  TESS     
58538.449           TESS 15.20 0.01  TESS     
58538.532           TESS 15.19 0.01  TESS     
58538.616           TESS 15.20 0.01  TESS     
58538.699           TESS 15.19 0.01  TESS     
58538.782           TESS 15.20 0.01  TESS     
58538.866           TESS 15.20 0.01  TESS     
58538.949           TESS 15.19 0.01  TESS     
58539.032           TESS 15.18 0.01  TESS     
58539.116           TESS 15.18 0.01  TESS     
58539.220           TESS 15.17 0.01  TESS     
58539.303           TESS 15.18 0.01  TESS     
58539.387           TESS 15.17 0.01  TESS     
58539.470           TESS 15.18 0.01  TESS     
58539.553           TESS 15.18 0.01  TESS     
58539.637           TESS 15.18 0.01  TESS     
58539.720           TESS 15.17 0.01  TESS     
58539.803           TESS 15.17 0.01  TESS     
58539.887           TESS 15.18 0.01  TESS     
58539.970           TESS 15.17 0.01  TESS     
58540.053           TESS 15.16 0.00  TESS     
58540.137           TESS 15.16 0.00  TESS     
58540.220           TESS 15.16 0.00  TESS     
58540.303           TESS 15.16 0.00  TESS     
58540.387           TESS 15.16 0.00  TESS     
58540.470           TESS 15.14 0.00  TESS     
58540.553           TESS 15.15 0.00  TESS     
58540.637           TESS 15.14 0.00  TESS     
58540.720           TESS 15.14 0.00  TESS     
58540.803           TESS 15.14 0.00  TESS     
58540.887           TESS 15.15 0.00  TESS     
58540.970           TESS 15.14 0.00  TESS     
58541.053           TESS 15.12 0.00  TESS     
58541.137           TESS 15.13 0.00  TESS     
58541.220           TESS 15.13 0.00  TESS     
58541.303           TESS 15.13 0.00  TESS     
58541.387           TESS 15.13 0.00  TESS     
58542.355           TESS 15.13 0.00  TESS     
58543.324           TESS 15.10 0.01  TESS     
58543.407           TESS 15.09 0.01  TESS     
58543.491           TESS 15.12 0.01  TESS     
58543.574           TESS 15.09 0.01  TESS     
58543.657           TESS 15.11 0.01  TESS     
58543.741           TESS 15.10 0.01  TESS     
58543.824           TESS 15.11 0.01  TESS     
58543.907           TESS 15.11 0.01  TESS     
58543.991           TESS 15.12 0.01  TESS     
58544.074           TESS 15.11 0.01  TESS     
58544.157           TESS 15.10 0.01  TESS     
58544.241           TESS 15.09 0.01  TESS     
58544.324           TESS 15.10 0.01  TESS     
58544.407           TESS 15.09 0.01  TESS     
58544.491           TESS 15.09 0.00  TESS     
58544.574           TESS 15.10 0.00  TESS     
58544.657           TESS 15.11 0.00  TESS     
58544.741           TESS 15.10 0.00  TESS     
58544.824           TESS 15.12 0.00  TESS     
58544.907           TESS 15.11 0.00  TESS     
58544.991           TESS 15.11 0.00  TESS     
58545.074           TESS 15.11 0.00  TESS     
58545.157           TESS 15.11 0.00  TESS     
58545.241           TESS 15.11 0.00  TESS     
58545.324           TESS 15.11 0.00  TESS     
58545.407           TESS 15.11 0.00  TESS     
58545.491           TESS 15.12 0.00  TESS     
58545.574           TESS 15.11 0.00  TESS     
58545.657           TESS 15.11 0.00  TESS     
58545.741           TESS 15.11 0.00  TESS     
58545.845           TESS 15.10 0.00  TESS     
58545.959           TESS 15.11 0.00  TESS     
58546.053           TESS 15.11 0.00  TESS     
58546.136           TESS 15.11 0.00  TESS     
58546.230           TESS 15.11 0.00  TESS     
58546.324           TESS 15.11 0.00  TESS     
58546.428           TESS 15.11 0.00  TESS     
58546.511           TESS 15.10 0.00  TESS     
58546.595           TESS 15.10 0.00  TESS     
58546.689           TESS 15.10 0.00  TESS     
58546.782           TESS 15.11 0.00  TESS     
58546.866           TESS 15.10 0.00  TESS     
58546.949           TESS 15.11 0.00  TESS     
58547.043           TESS 15.11 0.00  TESS     
58547.136           TESS 15.11 0.00  TESS     
58547.220           TESS 15.11 0.00  TESS     
58547.303           TESS 15.10 0.00  TESS     
58547.386           TESS 15.11 0.00  TESS     
58547.480           TESS 15.11 0.00  TESS     
58547.574           TESS 15.10 0.00  TESS     
58547.657           TESS 15.10 0.00  TESS     
58547.761           TESS 15.12 0.00  TESS     
58547.845           TESS 15.10 0.00  TESS     
58547.928           TESS 15.10 0.00  TESS     
58548.011           TESS 15.11 0.00  TESS     
58548.095           TESS 15.10 0.00  TESS     
58548.189           TESS 15.10 0.00  TESS     
58548.293           TESS 15.11 0.00  TESS     
58548.386           TESS 15.11 0.00  TESS     
58548.470           TESS 15.11 0.00  TESS     
58548.553           TESS 15.10 0.00  TESS     
58548.636           TESS 15.11 0.00  TESS     
58548.720           TESS 15.11 0.00  TESS     
58548.803           TESS 15.11 0.00  TESS     
58548.886           TESS 15.10 0.00  TESS     
58548.980           TESS 15.11 0.00  TESS     
58549.074           TESS 15.10 0.00  TESS     
58549.157           TESS 15.11 0.00  TESS     
58549.241           TESS 15.12 0.00  TESS     
58549.345           TESS 15.11 0.00  TESS     
58549.428           TESS 15.11 0.00  TESS     
58549.511           TESS 15.10 0.00  TESS     
58549.595           TESS 15.11 0.00  TESS     
58549.678           TESS 15.11 0.00  TESS     
58549.761           TESS 15.12 0.00  TESS     
58549.845           TESS 15.12 0.00  TESS     
58549.928           TESS 15.11 0.00  TESS     
58550.011           TESS 15.12 0.00  TESS     
58550.095           TESS 15.11 0.00  TESS     
58550.178           TESS 15.11 0.00  TESS     
58550.261           TESS 15.11 0.00  TESS     
58550.345           TESS 15.11 0.00  TESS     
58550.428           TESS 15.11 0.00  TESS     
58550.511           TESS 15.11 0.00  TESS     
58550.595           TESS 15.12 0.00  TESS     
58550.678           TESS 15.12 0.00  TESS     
58550.761           TESS 15.12 0.00  TESS     
58550.845           TESS 15.12 0.00  TESS     
58550.928           TESS 15.12 0.00  TESS     
58551.011           TESS 15.11 0.00  TESS     
58551.095           TESS 15.11 0.00  TESS     
58551.178           TESS 15.12 0.00  TESS     
58551.262           TESS 15.12 0.00  TESS     
58551.345           TESS 15.11 0.00  TESS     
58551.428           TESS 15.12 0.00  TESS     
58551.512           TESS 15.12 0.00  TESS     
58551.595           TESS 15.12 0.00  TESS     
58551.678           TESS 15.13 0.00  TESS     
58551.762           TESS 15.12 0.00  TESS     
58551.845           TESS 15.14 0.00  TESS     
58551.928           TESS 15.14 0.00  TESS     
58552.012           TESS 15.13 0.00  TESS     
58552.105           TESS 15.13 0.00  TESS     
58552.199           TESS 15.13 0.00  TESS     
58552.282           TESS 15.13 0.00  TESS     
58552.366           TESS 15.13 0.00  TESS     
58552.449           TESS 15.14 0.00  TESS     
58552.532           TESS 15.13 0.00  TESS     
58552.616           TESS 15.13 0.00  TESS     
58552.699           TESS 15.15 0.00  TESS     
58552.782           TESS 15.13 0.00  TESS     
58552.866           TESS 15.13 0.00  TESS     
58552.949           TESS 15.13 0.00  TESS     
58553.032           TESS 15.13 0.00  TESS     
58553.116           TESS 15.12 0.00  TESS     
58553.199           TESS 15.13 0.00  TESS     
58553.303           TESS 15.13 0.00  TESS     
58553.387           TESS 15.13 0.00  TESS     
58553.470           TESS 15.15 0.00  TESS     
58553.553           TESS 15.15 0.00  TESS     
58553.637           TESS 15.13 0.00  TESS     
58553.720           TESS 15.15 0.00  TESS     
58553.803           TESS 15.14 0.00  TESS     
58553.887           TESS 15.15 0.00  TESS     
58553.970           TESS 15.15 0.00  TESS     
58554.053           TESS 15.15 0.00  TESS     
58554.137           TESS 15.14 0.00  TESS     
58554.220           TESS 15.14 0.00  TESS     
58554.303           TESS 15.14 0.00  TESS     
58554.387           TESS 15.15 0.00  TESS     
58554.480           TESS 15.16 0.00  TESS     
58554.574           TESS 15.14 0.00  TESS     
58554.678           TESS 15.15 0.00  TESS     
58554.762           TESS 15.15 0.00  TESS     
58554.845           TESS 15.16 0.00  TESS     
58554.928           TESS 15.15 0.00  TESS     
58555.730           TESS 15.16 0.00  TESS     
58556.532           TESS 15.16 0.01  TESS     
58556.616           TESS 15.17 0.01  TESS     
58556.699           TESS 15.15 0.01  TESS     
58556.782           TESS 15.17 0.01  TESS     
58556.866           TESS 15.15 0.01  TESS     
58556.949           TESS 15.15 0.01  TESS     
58557.032           TESS 15.16 0.01  TESS     
58557.116           TESS 15.16 0.01  TESS     
58557.199           TESS 15.17 0.01  TESS     
58557.282           TESS 15.17 0.01  TESS     
58557.366           TESS 15.19 0.01  TESS     
58557.449           TESS 15.17 0.01  TESS     
58557.532           TESS 15.18 0.01  TESS     
58557.616           TESS 15.17 0.01  TESS     
58557.699           TESS 15.17 0.01  TESS     
58557.803           TESS 15.18 0.01  TESS     
58557.887           TESS 15.18 0.01  TESS     
58557.970           TESS 15.17 0.01  TESS     
58558.314           TESS 15.18 0.01  TESS     
58558.657           TESS 15.20 0.01  TESS     
58558.751           TESS 15.21 0.01  TESS     
58558.845           TESS 15.20 0.01  TESS     
58558.928           TESS 15.20 0.01  TESS     
58559.012           TESS 15.20 0.01  TESS     
58559.095           TESS 15.19 0.01  TESS     
58559.178           TESS 15.20 0.01  TESS     
58559.262           TESS 15.20 0.01  TESS     
58559.345           TESS 15.21 0.01  TESS     
58559.449           TESS 15.20 0.01  TESS     
58559.532           TESS 15.21 0.01  TESS     
58559.616           TESS 15.21 0.01  TESS     
58559.699           TESS 15.22 0.01  TESS     
58559.782           TESS 15.21 0.01  TESS     
58559.866           TESS 15.22 0.01  TESS     
58559.949           TESS 15.22 0.01  TESS     
58560.032           TESS 15.23 0.01  TESS     
58560.116           TESS 15.23 0.01  TESS     
58560.199           TESS 15.22 0.01  TESS     
58560.282           TESS 15.24 0.01  TESS     
58560.366           TESS 15.23 0.01  TESS     
58560.449           TESS 15.23 0.01  TESS     
58560.532           TESS 15.25 0.01  TESS     
58560.616           TESS 15.23 0.01  TESS     
58560.699           TESS 15.24 0.01  TESS     
58560.782           TESS 15.24 0.01  TESS     
58560.866           TESS 15.23 0.01  TESS     
58560.949           TESS 15.24 0.01  TESS     
58561.032           TESS 15.24 0.01  TESS     
58561.116           TESS 15.25 0.01  TESS     
58561.199           TESS 15.25 0.01  TESS     
58561.282           TESS 15.24 0.01  TESS     
58561.366           TESS 15.25 0.01  TESS     
58561.449           TESS 15.24 0.01  TESS     
58561.532           TESS 15.25 0.01  TESS     
58561.616           TESS 15.25 0.01  TESS     
58561.699           TESS 15.25 0.01  TESS     
58561.782           TESS 15.25 0.01  TESS     
58561.866           TESS 15.26 0.01  TESS     
58561.949           TESS 15.27 0.01  TESS     
58562.032           TESS 15.25 0.01  TESS     
58562.116           TESS 15.26 0.01  TESS     
58562.199           TESS 15.27 0.01  TESS     
58562.282           TESS 15.27 0.01  TESS     
58562.366           TESS 15.26 0.01  TESS     
58562.449           TESS 15.26 0.01  TESS     
58562.543           TESS 15.28 0.01  TESS     
58562.637           TESS 15.27 0.01  TESS     
58562.720           TESS 15.28 0.01  TESS     
58562.803           TESS 15.27 0.01  TESS     
58562.887           TESS 15.27 0.01  TESS     
58562.970           TESS 15.28 0.01  TESS     
58563.074           TESS 15.28 0.01  TESS     
58563.157           TESS 15.28 0.01  TESS     
58563.241           TESS 15.29 0.01  TESS     
58563.324           TESS 15.29 0.01  TESS     
58563.407           TESS 15.27 0.01  TESS     
58563.491           TESS 15.28 0.01  TESS     
58563.574           TESS 15.29 0.01  TESS     
58563.657           TESS 15.29 0.01  TESS     
58563.741           TESS 15.30 0.01  TESS     
58563.824           TESS 15.29 0.01  TESS     
58563.907           TESS 15.30 0.01  TESS     
58563.991           TESS 15.30 0.01  TESS     
58564.074           TESS 15.30 0.01  TESS     
58564.157           TESS 15.29 0.01  TESS     
58564.241           TESS 15.30 0.01  TESS     
58564.324           TESS 15.29 0.01  TESS     
58564.407           TESS 15.31 0.01  TESS     
58564.491           TESS 15.32 0.01  TESS     
58564.574           TESS 15.31 0.01  TESS     
58564.657           TESS 15.31 0.01  TESS     
58564.751           TESS 15.31 0.01  TESS     
58564.845           TESS 15.31 0.01  TESS     
58564.928           TESS 15.31 0.01  TESS     
58565.012           TESS 15.32 0.01  TESS     
58565.095           TESS 15.32 0.01  TESS     
58565.178           TESS 15.32 0.01  TESS     
58565.262           TESS 15.32 0.01  TESS     
58565.345           TESS 15.32 0.01  TESS     
58565.428           TESS 15.33 0.01  TESS     
58565.512           TESS 15.32 0.01  TESS     
58565.595           TESS 15.34 0.01  TESS     
58565.699           TESS 15.33 0.01  TESS     
58565.782           TESS 15.34 0.01  TESS     
58565.866           TESS 15.33 0.01  TESS     
58565.949           TESS 15.33 0.01  TESS     
58566.032           TESS 15.33 0.01  TESS     
58566.116           TESS 15.32 0.01  TESS     
58566.199           TESS 15.34 0.01  TESS     
58566.282           TESS 15.34 0.01  TESS     
58566.366           TESS 15.35 0.01  TESS     
58566.449           TESS 15.34 0.01  TESS     
58566.532           TESS 15.33 0.01  TESS     
58566.616           TESS 15.34 0.01  TESS     
58566.699           TESS 15.35 0.01  TESS     
58566.793           TESS 15.33 0.01  TESS     
58566.887           TESS 15.35 0.01  TESS     
58566.970           TESS 15.36 0.01  TESS     
58567.053           TESS 15.35 0.01  TESS     
58567.137           TESS 15.36 0.01  TESS     
58567.220           TESS 15.36 0.01  TESS     
58567.303           TESS 15.37 0.01  TESS     
58567.387           TESS 15.35 0.01  TESS     
58567.470           TESS 15.35 0.01  TESS     
58567.553           TESS 15.36 0.01  TESS     
58567.637           TESS 15.37 0.01  TESS     
58567.730           TESS 15.36 0.01  TESS     
58567.824           TESS 15.36 0.01  TESS     
58567.907           TESS 15.36 0.01  TESS     
58526.186           i    16.28 0.30  LCOGT_1m 
58528.085           i    16.10 0.25  LCOGT_1m 
58532.248           i    15.80 0.19  LCOGT_1m 
58535.248           i    15.63 0.16  LCOGT_1m 
58538.546           i    15.48 0.14  LCOGT_1m 
58538.561           i    15.48 0.14  LCOGT_1m 
58538.591           i    15.48 0.14  LCOGT_1m 
58538.620           i    15.48 0.14  LCOGT_1m 
58541.419           i    15.41 0.13  LCOGT_1m 
58546.222           i    15.29 0.12  LCOGT_1m 
58548.222           i    15.29 0.12  LCOGT_1m 
58550.409           i    15.34 0.12  LCOGT_1m 
58553.013           i    15.34 0.12  LCOGT_1m 
58556.009           i    15.41 0.13  LCOGT_1m 
58557.400           i    15.38 0.13  LCOGT_1m 
58563.415           i    15.50 0.15  LCOGT_1m 
58567.043           i    15.58 0.16  LCOGT_1m 
58569.437           i    15.72 0.18  LCOGT_1m 
58571.792           i    15.77 0.19  LCOGT_1m 
58573.996           i    15.83 0.20  LCOGT_1m 
58575.810           i    15.86 0.20  LCOGT_1m 
58578.741           i    15.89 0.21  LCOGT_1m 
58580.861           i    15.99 0.23  LCOGT_1m 
58582.871           i    16.06 0.24  LCOGT_1m 
58524.263           r    16.11 0.11  LCOGT_1m 
58526.188           r    15.94 0.09  LCOGT_1m 
58528.086           r    15.74 0.08  LCOGT_1m 
58532.250           r    15.48 0.06  LCOGT_1m 
58535.250           r    15.36 0.05  LCOGT_1m 
58538.547           r    15.25 0.05  LCOGT_1m 
58538.563           r    15.25 0.05  LCOGT_1m 
58538.621           r    15.25 0.05  LCOGT_1m 
58541.421           r    15.16 0.04  LCOGT_1m 
58544.758           r    15.18 0.06  LCOGT_1m 
58546.223           r    15.12 0.04  LCOGT_1m 
58548.223           r    15.12 0.04  LCOGT_1m 
58550.411           r    15.12 0.05  LCOGT_1m 
58553.015           r    15.16 0.04  LCOGT_1m 
58556.010           r    15.18 0.04  LCOGT_1m 
58557.401           r    15.20 0.05  LCOGT_1m 
58563.416           r    15.32 0.06  LCOGT_1m 
58565.791           r    15.36 0.06  LCOGT_1m 
58567.044           r    15.40 0.06  LCOGT_1m 
58569.438           r    15.48 0.06  LCOGT_1m 
58571.793           r    15.48 0.06  LCOGT_1m 
58573.997           r    15.57 0.06  LCOGT_1m 
58575.811           r    15.61 0.07  LCOGT_1m 
58578.742           r    15.65 0.07  LCOGT_1m 
58580.862           r    15.72 0.08  LCOGT_1m 
58582.872           r    15.77 0.08  LCOGT_1m 
58524.260           V    16.09 0.15  LCOGT_1m 
58526.185           V    15.94 0.14  LCOGT_1m 
58526.771           V    16.22 0.30  Swift    
58528.083           V    15.75 0.11  LCOGT_1m 
58528.086           V    15.66 0.13  Swift    
58532.247           V    15.51 0.09  LCOGT_1m 
58532.670           V    15.53 0.13  Swift    
58535.247           V    15.33 0.08  LCOGT_1m 
58536.461           V    15.40 0.12  Swift    
58538.044           V    15.28 0.10  Swift    
58538.544           V    15.26 0.07  LCOGT_1m 
58538.560           V    15.28 0.07  LCOGT_1m 
58538.589           V    15.28 0.07  LCOGT_1m 
58538.618           V    15.26 0.07  LCOGT_1m 
58540.315           V    15.26 0.14  Swift    
58541.418           V    15.19 0.07  LCOGT_1m 
58542.033           V    15.21 0.10  Swift    
58544.560           V    15.26 0.10  Swift    
58546.221           V    15.16 0.06  LCOGT_1m 
58548.221           V    15.19 0.07  LCOGT_1m 
58550.408           V    15.19 0.07  LCOGT_1m 
58553.012           V    15.19 0.07  LCOGT_1m 
58556.007           V    15.26 0.07  LCOGT_1m 
58557.399           V    15.31 0.08  LCOGT_1m 
58561.438           V    15.29 0.10  Swift    
58563.414           V    15.40 0.08  LCOGT_1m 
58567.042           V    15.51 0.09  LCOGT_1m 
58569.436           V    15.56 0.10  LCOGT_1m 
58571.791           V    15.64 0.10  LCOGT_1m 
58571.983           V    15.68 0.16  Swift    
58573.995           V    15.73 0.11  LCOGT_1m 
58575.440           V    15.73 0.17  Swift    
58575.808           V    15.75 0.11  LCOGT_1m 
58578.421           V    15.83 0.15  Swift    
58578.740           V    15.83 0.12  LCOGT_1m 
58580.860           V    15.88 0.13  LCOGT_1m 
58581.624           V    15.77 0.16  Swift    
58582.869           V    15.90 0.13  LCOGT_1m 
58490.298-58492.294 g    >19.06 ---  ASAS-SN  
58490.954-58492.908 g    >19.24 ---  ASAS-SN  
58493.148-58496.247 g    >19.30 ---  ASAS-SN  
58497.053-58502.263 g    >18.77 ---  ASAS-SN  
58497.845-58502.952 g    >18.91 ---  ASAS-SN  
58498.031-58503.322 g    >18.90 ---  ASAS-SN  
58506.171-58512.295 g    18.15 0.190 ASAS-SN  
58507.984-58511.000 g    18.13 0.190 ASAS-SN  
58507.084-58512.107 g    18.36 0.220 ASAS-SN  
58511.932           g    17.65 0.180 ASAS-SN  
58512.917           g    17.57 0.170 ASAS-SN  
58513.286           g    17.38 0.210 ASAS-SN  
58513.934           g    16.87 0.110 ASAS-SN  
58514.285           g    16.94 0.150 ASAS-SN  
58515.218           g    16.69 0.120 ASAS-SN  
58517.280           g    16.49 0.090 ASAS-SN  
58519.275           g    16.14 0.070 ASAS-SN  
58521.274           g    15.86 0.070 ASAS-SN  
58521.830           g    15.96 0.060 ASAS-SN  
58522.090           g    15.86 0.060 ASAS-SN  
58524.098           g    15.86 0.060 ASAS-SN  
58525.131           g    15.68 0.050 ASAS-SN  
58526.163           g    15.58 0.050 ASAS-SN  
58528.214           g    15.57 0.050 ASAS-SN  
58529.091           g    15.28 0.050 ASAS-SN  
58529.977           g    15.23 0.050 ASAS-SN  
58530.067           g    15.40 0.060 ASAS-SN  
58531.792           g    15.27 0.070 ASAS-SN  
58532.855           g    15.33 0.090 ASAS-SN  
58533.098           g    15.21 0.060 ASAS-SN  
58535.043           g    15.09 0.050 ASAS-SN  
58535.927           g    15.12 0.060 ASAS-SN  
58536.037           g    15.15 0.030 ASAS-SN  
58537.036           g    15.06 0.030 ASAS-SN  
58537.951           g    14.95 0.040 ASAS-SN  
58538.029           g    15.00 0.040 ASAS-SN  
58538.831           g    15.03 0.030 ASAS-SN  
58539.032           g    14.99 0.030 ASAS-SN  
58539.213           g    14.97 0.040 ASAS-SN  
58540.209           g    15.01 0.040 ASAS-SN  
58541.791           g    14.94 0.030 ASAS-SN  
58542.204           g    14.96 0.030 ASAS-SN  
58543.181           g    14.94 0.030 ASAS-SN  
58544.207           g    14.93 0.030 ASAS-SN  
58545.772           g    14.92 0.030 ASAS-SN  
58546.201           g    14.88 0.030 ASAS-SN  
58547.023           g    14.97 0.030 ASAS-SN  
58547.766           g    14.95 0.030 ASAS-SN  
58548.020           g    14.99 0.030 ASAS-SN  
58548.195           g    14.97 0.030 ASAS-SN  
58548.763           g    14.97 0.030 ASAS-SN  
58549.017           g    14.99 0.030 ASAS-SN  
58550.014           g    14.99 0.030 ASAS-SN  
58550.186           g    14.98 0.030 ASAS-SN  
58551.012           g    14.98 0.030 ASAS-SN  
58551.185           g    15.00 0.040 ASAS-SN  
58552.009           g    15.00 0.030 ASAS-SN  
58552.181           g    15.03 0.030 ASAS-SN  
58553.006           g    15.00 0.030 ASAS-SN  
58554.005           g    14.99 0.040 ASAS-SN  
58554.752           g    15.00 0.030 ASAS-SN  
58555.004           g    15.07 0.040 ASAS-SN  
58555.007           g    15.05 0.040 ASAS-SN  
58556.170           g    15.03 0.040 ASAS-SN  
58556.750           g    15.05 0.040 ASAS-SN  
58557.003           g    15.02 0.030 ASAS-SN  
58558.002           g    15.01 0.030 ASAS-SN  
58558.748           g    15.08 0.040 ASAS-SN  
58560.000           g    15.12 0.060 ASAS-SN  
58560.158           g    15.20 0.060 ASAS-SN  
58560.746           g    15.06 0.050 ASAS-SN  
58560.999           g    15.18 0.050 ASAS-SN  
58561.745           g    15.14 0.090 ASAS-SN  
58561.998           g    15.16 0.060 ASAS-SN  
58562.113           g    15.14 0.060 ASAS-SN  
58562.744           g    15.06 0.090 ASAS-SN  
58562.997           g    15.26 0.070 ASAS-SN  
58563.743           g    15.22 0.070 ASAS-SN  
58565.146           g    15.14 0.060 ASAS-SN  
58565.743           g    15.22 0.090 ASAS-SN  
58565.995           g    15.29 0.040 ASAS-SN  
58566.141           g    15.32 0.060 ASAS-SN  
58566.994           g    15.25 0.040 ASAS-SN  
58567.740           g    15.26 0.040 ASAS-SN  
58567.993           g    15.31 0.040 ASAS-SN  
58568.136           g    15.33 0.050 ASAS-SN  
58568.992           g    15.37 0.040 ASAS-SN  
58569.738           g    15.28 0.040 ASAS-SN  
58569.991           g    15.36 0.040 ASAS-SN  
58570.872           g    15.28 0.040 ASAS-SN  
58571.990           g    15.42 0.050 ASAS-SN  
58572.735           g    15.40 0.050 ASAS-SN  
58573.734           g    15.38 0.070 ASAS-SN  
58574.814           g    15.49 0.050 ASAS-SN  
58575.123           g    15.50 0.050 ASAS-SN  
58578.881           g    15.54 0.050 ASAS-SN  
58579.093           g    15.57 0.050 ASAS-SN  
58579.862           g    15.58 0.050 ASAS-SN  
58580.104           g    15.64 0.050 ASAS-SN  
58581.855           g    15.50 0.060 ASAS-SN  
58582.124           g    15.51 0.070 ASAS-SN  
58584.729           g    15.61 0.060 ASAS-SN  
58514.687           B    17.03 0.17  Swift    
58516.473           B    16.60 0.13  Swift    
58524.258           B    15.71 0.03  LCOGT_1m 
58526.183           B    15.65 0.03  LCOGT_1m 
58526.769           B    15.53 0.10  Swift    
58528.082           B    15.38 0.02  LCOGT_1m 
58528.084           B    15.35 0.06  Swift    
58532.245           B    15.29 0.02  LCOGT_1m 
58532.666           B    15.08 0.06  Swift    
58535.245           B    15.06 0.02  LCOGT_1m 
58536.456           B    14.99 0.05  Swift    
58538.041           B    15.00 0.05  Swift    
58538.245           B    14.99 0.02  LCOGT_1m 
58538.558           B    15.02 0.02  LCOGT_1m 
58538.587           B    15.02 0.02  LCOGT_1m 
58538.617           B    15.02 0.02  LCOGT_1m 
58540.313           B    15.03 0.07  Swift    
58541.416           B    14.98 0.02  LCOGT_1m 
58542.030           B    14.94 0.05  Swift    
58544.556           B    14.98 0.05  Swift    
58544.754           B    14.90 0.02  LCOGT_1m 
58546.219           B    14.94 0.01  LCOGT_1m 
58548.220           B    15.03 0.02  LCOGT_1m 
58550.407           B    14.98 0.02  LCOGT_1m 
58553.011           B    14.96 0.02  LCOGT_1m 
58556.006           B    15.03 0.02  LCOGT_1m 
58557.398           B    15.10 0.02  LCOGT_1m 
58561.436           B    15.10 0.05  Swift    
58563.413           B    15.22 0.02  LCOGT_1m 
58567.041           B    15.38 0.03  LCOGT_1m 
58569.434           B    15.38 0.03  LCOGT_1m 
58571.789           B    15.38 0.03  LCOGT_1m 
58571.981           B    15.41 0.07  Swift    
58573.993           B    15.59 0.03  LCOGT_1m 
58575.437           B    15.56 0.07  Swift    
58575.807           B    15.51 0.03  LCOGT_1m 
58578.420           B    15.53 0.06  Swift    
58578.738           B    15.56 0.03  LCOGT_1m 
58580.859           B    15.63 0.03  LCOGT_1m 
58581.620           B    15.71 0.06  Swift    
58582.868           B    15.70 0.03  LCOGT_1m 
58584.148           B    15.60 0.10  Swift    
58514.686           U    16.70 0.07  Swift    
58516.473           U    16.29 0.06  Swift    
58526.769           U    15.22 0.07  Swift    
58528.084           U    15.25 0.04  Swift    
58532.665           U    15.02 0.05  Swift    
58536.455           U    14.89 0.04  Swift    
58538.041           U    14.82 0.04  Swift    
58540.313           U    14.73 0.05  Swift    
58542.029           U    14.75 0.04  Swift    
58544.555           U    14.80 0.04  Swift    
58561.435           U    14.96 0.04  Swift    
58571.981           U    15.25 0.05  Swift    
58575.436           U    15.45 0.05  Swift    
58578.419           U    15.40 0.04  Swift    
58581.619           U    15.47 0.04  Swift    
58584.148           U    15.45 0.06  Swift    
58514.684           W1   16.62 0.05  Swift    
58516.472           W1   16.24 0.06  Swift    
58526.768           W1   15.25 0.06  Swift    
58528.083           W1   15.23 0.04  Swift    
58532.663           W1   15.01 0.04  Swift    
58536.453           W1   14.86 0.04  Swift    
58538.039           W1   14.83 0.04  Swift    
58540.312           W1   14.73 0.05  Swift    
58542.028           W1   14.74 0.04  Swift    
58544.553           W1   14.74 0.04  Swift    
58561.434           W1   14.95 0.04  Swift    
58571.980           W1   15.25 0.05  Swift    
58575.434           W1   15.39 0.05  Swift    
58578.418           W1   15.41 0.04  Swift    
58581.618           W1   15.53 0.04  Swift    
58584.147           W1   15.57 0.06  Swift    
58514.693           M2   16.36 0.05  Swift    
58516.475           M2   16.05 0.05  Swift    
58526.771           M2   15.14 0.05  Swift    
58528.086           M2   15.02 0.04  Swift    
58532.671           M2   14.83 0.04  Swift    
58536.462           M2   14.67 0.04  Swift    
58538.044           M2   14.65 0.04  Swift    
58540.316           M2   14.60 0.04  Swift    
58542.034           M2   14.55 0.04  Swift    
58544.561           M2   14.56 0.04  Swift    
58561.438           M2   14.80 0.04  Swift    
58571.983           M2   15.19 0.04  Swift    
58575.441           M2   15.30 0.04  Swift    
58578.422           M2   15.37 0.04  Swift    
58581.624           M2   15.45 0.04  Swift    
58514.688           W2   16.16 0.05  Swift    
58516.473           W2   15.94 0.05  Swift    
58526.770           W2   15.49 0.06  Swift    
58528.084           W2   15.38 0.04  Swift    
58532.667           W2   15.16 0.04  Swift    
58536.457           W2   15.08 0.04  Swift    
58538.042           W2   15.08 0.04  Swift    
58540.313           W2   15.00 0.05  Swift    
58542.030           W2   15.01 0.04  Swift    
58544.557           W2   15.06 0.04  Swift    
58561.436           W2   15.30 0.04  Swift    
58561.631           W2   15.33 0.04  Swift    
58561.646           W2   15.36 0.04  Swift    
58571.982           W2   15.61 0.05  Swift    
58575.437           W2   15.72 0.05  Swift    
58578.420           W2   15.72 0.04  Swift    
58581.621           W2   15.87 0.05  Swift    
58584.148           W2   15.90 0.07  Swift  
